Deep Learning for Detecting Robotic Grasps

We consider the problem of detecting robotic grasps in an RGB-D view of a scene containing objects. In this work, we apply a deep learning approach to solve this problem, which avoids time-consuming hand-design of features. This presents two main challenges. First, we need to evaluate a huge number of candidate grasps. In order to make detection fast, as well as robust, we present a two-step cascaded structure with two deep networks, where the top detections from the first are re-evaluated by the second. The first network has fewer features, is faster to run, and can effectively prune out unlikely candidate grasps. The second, with more features, is slower but has to run only on the top few detections. Second, we need to handle multimodal inputs well, for which we present a method to apply structured regularization on the weights based on multimodal group regularization. We demonstrate that our method outperforms the previous state-of-the-art methods in robotic grasp detection, and can be used to successfully execute grasps on two different robotic platforms.

==> compareGrasps/imSelectROI.m <==
function varargout = imSelectROI(img,varargin)
%==========================================================================
%  Author: Andriy Nych ( nych.andriy@gmail.com )
% Version: 733250.03649467591
%--------------------------------------------------------------------------
% This functions displays GUI for selecting square or rectangular part
% of the input image IMG. To perform selection user must click mouse twice:
% at two corners of the selection area.
% User can change the shape at any moment, even when first point is set,
% unless it is not forbidden by additional parameters.
% Use also cam change the way the selection area is calculated
% from the two selected points.
% Depending on the combination of the shape and mode it could be:
%--------------------------------------------------------------------------
% Shape       Mode        Result
% - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
% Rectangle   Free        Rectangle with one corner at first point (P1)
%                         and another corner at second point (P2).
% Rectangle   Centered    Rectangle with its center at first point (P1)
%                         and corner at second point (P2).
% Square      Free        Square of the largest size that can be
%                         fitted into rectangle made by (P1) and (P2)
%                         with one corner at (P1).
% Square      Centered    Square of the largest size that can be
%                         fitted into centered rectangle.
%                         Center of the square is at (P1).
%--------------------------------------------------------------------------
% Behavior of the imSelectROI can be altered by providing additional
% parameters in MatLab well-known ParamName,ParamValue style.
%
% NOTE      This function was developed under MatLab R2006b.
% ====      It requires Image Processing Toolbox to work.
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Syntax
% ======
%                   imSelectROI( img, param1, val1, param2, val2, ...)
%             ROI = imSelectROI( img, param1, val1, param2, val2, ...)
% [ ROI, SelImg ] = imSelectROI( img, param1, val1, param2, val2, ...)
%
% Displays GUI and returns:
%
% SelImg - Selected part of the image passed as first parameter.
%          Even if first parameter is a file name (see below).
%
% ROI - structure with fields:
%   ROI.Xmin    - minimal value of X coordinate of the selected area
%   ROI.Xmax    - maximal value of X coordinate of the selected area
%   ROI.Ymin    - minimal value of Y coordinate of the selected area
%   ROI.Ymax    - maximal value of Y coordinate of the selected area
%   ROI.DX      - horizontal size of the selected area
%       ROI.DX = ROI.Xmax - ROI.Xmin + 1
%   ROI.DY      - vertical size of the selected area
%       ROI.DY = ROI.Ymax - ROI.Ymin + 1
%   ROI.Xrange  - same as [ROI.Xmin:ROI.Xmax]
%   ROI.Yrange  - same as [ROI.Ymin:ROI.Ymax]
%
%   Selected part can be retrieved from original image as
%       img( ROI.Xrange, ROI.Yrange, :)
%   This allows to perform selection once and use the same ROI
%   to process series of images (see examples at hte end).
%
% Arguments
% =========
%
% img     Anything that can be passed to IMSHOW as a single parameter.
%         In could be file name or preloaded image.
%         See "help imshow" for more information about the syntaxes.
%
% Parameters
% ==========
%
% AllowedShape  (string): {'Any'} | 'Square' | 'Rectangle'
%
%   This parameter controls shape of the selection.
%   Specifying 'Square' or 'Rectangle' you prevent user from
%   selecting other shape.
%   By specifying 'Any' or omitting 'AllowedShape' at all
%   user is allowed to select any shape.
%
% SelectionMode (string): {'Free'} | 'Centered'
%
%   This parameter controls selection mode.
%   But in this case user still can select other mode.
%
% FastReturn    (string): {'off'} | 'on'
%
%   This parameter controls how the GUI behaves when user finishes
%   seletion. 
%   When 'off' value provided function waits for user to press
%   "DONE" button, allowing user to change selection by
%   "START OVER" button.
%   When 'on' value provided function returns immediately after user
%   makes valid selection of second point. In this case it is also
%   possible to change selection, but only until the second point was
%   NOT selected by user.
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Examples
% ======
% ROI = imSelectROI( 'c:\Image.jpg');
% [ROI,SelImage] = imSelectROI( 'c:\Image.jpg', 'AllowedShape','Square');
%
% % FNames is a cell array of image file names
% ROI = imSelectROI( FNames{1} );
% for i=1:length(FNames)
%     image = imread(FNames{i}); %whole image
%     selection = image( ROI.Xrange, ROI.Yrange, :); %selected area
%     ...
% end
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Additional info
% ===============
%   help imshow     for additional information on what can be passed
%                   to imSelectROI as first argument.
%==========================================================================

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% GUI parameters
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
LBoxWidth       = 0.1;  % width of the ListBoxes in NORMALIZED units
                        % Change this when width of listboxes is too smal
                        % to accomodate its strings or 
                        % to meet your preferences
LBoxHeight      = 44;   % height of the ListBoxes in PIXELS
ScrMargin       = 0.05; % Screen margin for the whole figure
                        % in NORMALIZED units

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Parsing arguments
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% GP.AllowedShapes    = {'Any','Square','Rectangle'};
GP.AllowedShapes    = {'Square','Rectangle'};
GP.SelectionModes   = {'Free','Centered'};
GP.FastReturns      = {'on','off'};

GP.AllowedShape_i   = GetParameterValue('AllowedShape',varargin, 'Any');
GP.SelectionMode_i  = GetParameterValue('SelectionMode',varargin, 'Free');
GP.FastReturn_i     = GetParameterValue('FastReturn',varargin, 'Off');

if any( strcmpi( GP.AllowedShape_i,  {GP.AllowedShapes{:} 'Any'} ) )
    GP.SelectionMode    = GP.SelectionMode_i;
else
    error('%s: Wrong value of "AllowedShape" parameter ("%s")',mfilename,GP.AllowedShape_i);
end

if any( strcmpi( GP.SelectionMode_i, GP.SelectionModes ) )
    GP.AllowedShape     = GP.AllowedShape_i;
else
    error('%s: Wrong value of "SelectionMode" parameter ("%s")',mfilename,GP.SelectionMode_i);
end

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Creating GUI
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
GP.hFig         = figure(...
    'Name','Select subimage',...
    'NumberTitle','off',...
    'Color',[1 1 1],...
    'WindowStyle','modal',...{normal} | 
    'Pointer','crosshair',... fullcrosshair crosshair
    'Resize','off',...{on} | off
    'Toolbar','none',...
    'Menubar','none');
GP.hImg         = imshow(img);
GP.XLim         = xlim;
GP.YLim         = ylim;
GP.hAxes        = gca;

set(GP.hAxes, 'ActivePositionProperty','OuterPosition');

GP.hPixVal      = impixelinfoval(GP.hFig,GP.hImg);

set(GP.hFig,...
    'Units','normalized',...
    'Position',[ ScrMargin ScrMargin 1-2*ScrMargin 1-2*ScrMargin ]);

GP.hSP          = imscrollpanel(GP.hFig,GP.hImg);

set(GP.hSP,...
    'Units','normalized',...
    'Position',[0 .1 1 .9]);
GP.hSPAPI       = iptgetapi(GP.hSP);
GP.hSPAPI.setMagnification(1);

movegui(GP.hFig, 'east');

GP.hDoneBtn     = uicontrol( 'Style','pushbutton',  'Parent',gcf,   'FontWeight','bold',                'units','normalized',   'position',[1-2.0*LBoxWidth 0 LBoxWidth 0.2], 'string','Done');
GP.hModeLBox    = uicontrol( 'Style','listbox',     'Parent',gcf,   'min',0,    'max',1,    'value',1,  'units','normalized',   'position',[1-3.5*LBoxWidth 0 LBoxWidth 0.2], 'string',GP.SelectionModes);
GP.hShapeLBox   = uicontrol( 'Style','listbox',     'Parent',gcf,   'min',0,    'max',1,    'value',1,  'units','normalized',   'position',[1-4.5*LBoxWidth 0 LBoxWidth 0.2], 'string',GP.AllowedShapes);
GP.hZoomPMenu   = uicontrol( 'Style','popupmenu',   'Parent',gcf,                           'value',5,  'units','normalized',   'position',[1-6.0*LBoxWidth 0 LBoxWidth 0.2], 'string',{'0010%','0025%','0050%','0075%','0100%','0150%','0200%','0250%','0300%','0400%','0500%','0600%','0700%','0800%','0900%','1000%'});
GP.hRedoBtn     = uicontrol( 'Style','pushbutton',  'Parent',gcf,   'FontWeight','bold',                'units','normalized',   'position',[1-7.5*LBoxWidth 0 LBoxWidth 0.2], 'string','Start over');
GP.hStatus      = uicontrol( 'Style','text',        'Parent',gcf,   'FontWeight','bold', 'FontSize',12, 'units','normalized',   'position',[1-9.0*LBoxWidth 0 LBoxWidth 0.2], 'string','');

set(GP.hShapeLBox,  'units','pixels'); p = get(GP.hShapeLBox, 'position'); set(GP.hShapeLBox, 'position',[ p(1)  0               p(3)    LBoxHeight ]);
set(GP.hModeLBox,   'units','pixels'); p = get(GP.hModeLBox,  'position'); set(GP.hModeLBox,  'position',[ p(1)  0               p(3)    LBoxHeight ]);
set(GP.hDoneBtn,    'units','pixels'); p = get(GP.hDoneBtn,   'position'); set(GP.hDoneBtn,   'position',[ p(1)  0               p(3)    LBoxHeight ]);
set(GP.hZoomPMenu,  'units','pixels'); p = get(GP.hZoomPMenu, 'position'); set(GP.hZoomPMenu, 'position',[ p(1)  LBoxHeight-25   p(3)    25         ]);
set(GP.hRedoBtn,    'units','pixels'); p = get(GP.hRedoBtn,   'position'); set(GP.hRedoBtn,   'position',[ p(1)  0               p(3)    LBoxHeight ]);
set(GP.hStatus,     'units','pixels'); q = get(GP.hStatus,    'position'); set(GP.hStatus,    'position',[ q(1)  LBoxHeight+08   p(3)*8  25         ]);

if strcmpi(GP.AllowedShape_i,'Square')
    % Square shape
    set(GP.hShapeLBox, 'Value',1);
    set(GP.hShapeLBox, 'enable','inactive');
    set(GP.hShapeLBox, 'TooltipString','Only square selection allowed');
elseif strcmpi(GP.AllowedShape_i,'Rectangle')
    % Rectangle shape
    set(GP.hShapeLBox, 'Value',2);
    set(GP.hShapeLBox, 'enable','inactive');
    set(GP.hShapeLBox, 'TooltipString','Only rectangular selection allowed');
else
    % Any shape
    set(GP.hShapeLBox, 'Value',2);
    set(GP.hShapeLBox, 'TooltipString','Select shape of your selection');
end

if strcmpi(GP.SelectionMode_i,'Centered')
    set(GP.hModeLBox, 'Value',2);
end

axes(GP.hAxes);
axis image; axis on;

%=========================================================================
% Stroing handles and other data to safe place
%=========================================================================
GP.P1   = [];
GP.P2   = [];
GP.SP1  = [];
GP.SP2  = [];
GP.SW   = [];
GP.SH   = [];
GP.hCrs = [];
GP.hRct = [];
guidata(gcf,GP);

%=========================================================================
% Tuning interface
%=========================================================================
set( gcf,           'WindowButtonUpFcn',    @FigureMouseBtnUp);
set( GP.hZoomPMenu, 'CallBack',             @AdjustZoom);
set( GP.hDoneBtn,   'CallBack',             @SelectionDone);
set( GP.hRedoBtn,   'CallBack',             @StartOver);

set( GP.hShapeLBox, 'CallBack',             @UpdateShapeAndMode);
set( GP.hModeLBox,  'CallBack',             @UpdateShapeAndMode);

iptaddcallback(gcf, 'WindowButtonMotionFcn', @FigureMouseMove);

uiwait;

if ishandle(GP.hFig)
    GP = guidata(gcf);
    delete(gcf);
    ROI.Xmin    = GP.SP1(1);
    ROI.Xmax    = GP.SP2(1);
    ROI.Ymin    = GP.SP1(2);
    ROI.Ymax    = GP.SP2(2);
    ROI.DX      = GP.SW;
    ROI.DY      = GP.SH;
    % fprintf(' nargin = %g\n',nargin);
    % fprintf('nargout = %g\n',nargout);
    switch nargout
        case 0, % No output parameters
            disp(ROI);
            if ischar(img)
                % FileName was provided
                im = imread(img);
                figure;
                imshow( im( ROI.Xmin:ROI.Xmax, ROI.Ymin:ROI.Ymax, : ) );
            else
                % Image matrix was provided
                figure;
                imshow( img( ROI.Xmin:ROI.Xmax, ROI.Ymin:ROI.Ymax, : ) );
            end
            return
        case 1, % 1 output parameter
            ROI.Xrange  = ROI.Xmin:ROI.Xmax;
            ROI.Yrange  = ROI.Ymin:ROI.Ymax;
            varargout{1} = ROI;
        case 2, % 2 output parameters
            ROI.Xrange  = ROI.Xmin:ROI.Xmax;
            ROI.Yrange  = ROI.Ymin:ROI.Ymax;
            varargout{1} = ROI;
            if ischar(img)
                % FileName was provided
                im = imread(img);
                varargout{2} = im( ROI.Xmin:ROI.Xmax, ROI.Ymin:ROI.Ymax, : );
            else
                % Image matrix was provided
                varargout{2} = img( ROI.Xmin:ROI.Xmax, ROI.Ymin:ROI.Ymax, : );
            end
        otherwise
            msgId = 'VarArgOutTest:invalidNumOutputArguments';
            msg = 'Tne number of output arguments is invalid.';
            error(msgId,'%s',msg);
    end

else
    fprintf('%s: Warning! Figure was closed before selection was retrieved! Empty matrix returned.\n',mfilename);
    switch nargout
        case 0,
            return;
        case 1,
            varargout{1} = [];
            return;
        case 2,
            varargout{1} = [];
            varargout{2} = [];
            return;
    end
end

return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Done button callback
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function SelectionDone(src,evt)
PDelay  = 0.1;
GP = guidata(gcf);
if ~ValidateSelection
    tf = isempty( get(GP.hStatus, 'String') );
    if tf,set(GP.hStatus, 'String','ERROR: Wrong selection!'); end
    for i=1:7
        set(GP.hStatus, 'ForegroundColor',[1 0 0]); pause(PDelay);
        set(GP.hStatus, 'ForegroundColor',[0 0 0]); pause(PDelay);
    end
    if tf, set(GP.hStatus, 'String',''); end
else
    uiresume;
end
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% StartOver button callback
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function StartOver(src,evt)
GP = guidata(gcf);
GP.P1 = [];
GP.P2 = [];
GP.P1   = [];
GP.P2   = [];
GP.SP1  = [];
GP.SP2  = [];
GP.SW   = [];
GP.SH   = [];
set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
set(GP.hStatus, 'String','');
DeleteHandleSafely(GP.hCrs); GP.hCrs = [];
DeleteHandleSafely(GP.hRct); GP.hRct = [];
guidata(gcf,GP);
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Mouse click callback
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function FigureMouseBtnUp(src,evt)
GP = guidata(gcf);
if isnan(GP.cx)||isnan(GP.cy)
    set(gcf, 'Name','MouseUp outside axes' );
else
    %set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
    if isempty(GP.P1)
        % P1 is empty
        GP.P1 = [ GP.cx GP.cy ];
        set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
        DeleteHandleSafely(GP.hCrs); GP.hCrs = [];
        if strcmpi( GP.SelectionMode, 'Centered' )
            GP.hCrs = caDrawCross(...
                GP.P1(1),GP.P1(2),13,...
                'xor', 1, 'k',':',...
                'k',8,'normal',...
                '','','','');
        end
        guidata(gcf,GP);
        return;
    else
        % P1 is NOT empty
        if isempty(GP.P2)
            % P2 is empty
            GP.P2 = [ GP.cx GP.cy ];
            %set(gcf, 'Name',sprintf('[ %06g : %06g ] P1 = [ %s] P2 = [ %s]',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2) )  );
            %set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
            %set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.SP1), sprintf('%06g ',GP.SP2), GP.SW, GP.SH)  );
            set(gcf, 'Name',sprintf('P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',sprintf('%06g ',GP.SP1), sprintf('%06g ',GP.SP2), GP.SW, GP.SH)  );
            DeleteHandleSafely(GP.hCrs); GP.hCrs = [];
            DeleteHandleSafely(GP.hRct); GP.hRct = [];
            GP.hRct = caDrawRectangle(...
                GP.SP1(1),GP.SP1(2),...
                GP.SP2(1),GP.SP2(2),...
                'xor', 1, 'k', '-', 'none',...
                'k',8,'normal',...
                'selection','','','');
            guidata(gcf,GP);
            % FastReturn trick
            if strcmpi(GP.FastReturn_i,'on')
                % GP.FastReturn_i
                SelectionDone(src,evt);
            end
        else
            % P2 is NOT empty
            % set(gcf, 'Name',sprintf('P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',sprintf('%06g ',GP.SP1), sprintf('%06g ',GP.SP2), GP.SW, GP.SH)  );
        end
    end
end
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Mouse move callback
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function FigureMouseMove(src,evt)
GP = guidata(gcf);
% set(gcf, 'Name',get(GP.hPixVal,'String'));
ts = get(GP.hPixVal,'String');
p1 = strfind(ts, '(');
p2 = strfind(ts, ',');
p3 = strfind(ts, ')');
GP.cx   = str2double( ts( p1(1)+1 : p2(1)-1 ) );
GP.cy   = str2double( ts( p2(1)+1 : p3(1)-1 ) );
GP.CP   = [ GP.cx GP.cy ];

if ~isempty( GP.P1 )
    if ~isempty( GP.P2 )
        % P1 - P2
        DeleteHandleSafely(GP.hCrs); GP.hCrs = [];
        %set(gcf, 'Name',sprintf('P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;', sprintf('%06g ',GP.SP1), sprintf('%06g ',GP.SP2), GP.SW, GP.SH)  );
    else
        % P1 - CP
        if strcmpi( GP.SelectionMode, 'Centered' )
            if isempty(GP.hCrs)
                GP.hCrs = caDrawCross(...
                    GP.P1(1),GP.P1(2),13,...
                    'xor', 1, 'k',':',...
                    'k',8,'normal',...
                    '','','','');
            end
        else
            DeleteHandleSafely(GP.hCrs); GP.hCrs = [];
        end
        set(GP.hStatus, 'String','');
        if isnan(GP.cx)||isnan(GP.cy)
            set(GP.hStatus, 'String','WARNING: Selection is partially outside the image');
        else
            [GP.SP1,GP.SP2] = RecalculateSelection(GP.P1,GP.CP, GP.AllowedShape, GP.SelectionMode);
            GP.SW = GP.SP2(1) - GP.SP1(1) + 1;
            GP.SH = GP.SP2(2) - GP.SP1(2) + 1;
            guidata(gcf,GP);
            if ~ValidateSelection
                set(GP.hStatus, 'String','WARNING: Selection is partially outside the image');
            end
            DeleteHandleSafely(GP.hRct); GP.hRct = [];
            %caDrawRectangle(X1,Y1,X2,Y2, EraseMode, LWidth,LColor,LStyle, FaceColor, TColor,TSize,FontWeight, TopLabel,BottomLabel,RightLabel,LeftLabel)
            GP.hRct = caDrawRectangle(...
                GP.SP1(1),GP.SP1(2),...
                GP.SP2(1),GP.SP2(2),...
                'xor', 1, 'k', ':', 'none',...
                'k',8,'normal',...
                'selection','','','');
            guidata(gcf,GP);
        end
        set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
    end
    %set(gcf, 'Name',sprintf('[ %06g : %06g ]; P1 = [ %s]; P2 = [ %s]; Width = %06g; Height = %06g;',GP.cx,GP.cy, sprintf('%06g ',GP.P1), sprintf('%06g ',GP.P2), GP.SW, GP.SH)  );
end
guidata(gcf,GP);
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Zoom callback
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function AdjustZoom(src,evt)
GP  = guidata(gcf);
c   = get(gcbo,'String');
GP.hSPAPI.setMagnification( str2double( c{get(gcbo,'Value')}(1:end-1) ) / 100 );
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Deleting handle safely
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function DeleteHandleSafely(h)
for i=1:length(h(:))
    if ishandle( h(i) )
        delete ( h(i) );
    end
end
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Updating AllowedShape and SelectionMode
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function UpdateShapeAndMode(src,evt)
GP = guidata(gcf);
GP.AllowedShape     = GP.AllowedShapes  { get(GP.hShapeLBox,'Value') };
GP.SelectionMode    = GP.SelectionModes { get(GP.hModeLBox, 'Value') };
guidata(gcf,GP);
return;

%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% Retrieving parameters from varargin
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
function res = GetParameterValue(PName,PNameValArray,DefaultValue)
res = DefaultValue;   % in case PName is not present in PNameValArray
for i=1:2:length(PNameValArray)
    if strcmpi(PNameValArray{i},PName)
        if length(PNameValArray)>i
            res = PNameValArray{i+1};
            break;
        else
            error('%s: Parameter "%s" present, but its value absent',mfilename, PName);
        end
    end
end
return;

%==========================================================================
% Validate selection
%==========================================================================
function res = ValidateSelection
GP = guidata(gcf);
res = true;
if ~isfield(GP,'SP1')
    res = false; return;
end
if ~isfield(GP,'SP2')
    res = false; return;
end
res = res & ( GP.SP1(1) >= GP.XLim(1) );
res = res & ( GP.SP1(1) <= GP.XLim(2) );
res = res & ( GP.SP1(2) >= GP.YLim(1) );
res = res & ( GP.SP1(2) <= GP.YLim(2) );
res = res & ( GP.SP2(1) >= GP.XLim(1) );
res = res & ( GP.SP2(1) <= GP.XLim(2) );
res = res & ( GP.SP2(2) >= GP.YLim(1) );
res = res & ( GP.SP2(2) <= GP.YLim(2) );
return;

%==========================================================================
% Recalculate control points
%==========================================================================
function [r1,r2] = RecalculateControlPoints(p1,p2)
% fprintf( 'p1=[ %06g %06g ] p2=[ %06g %06g ]\n',p1,p2 );
r1  = [ min([ p1(1) p2(1) ]) min([ p1(2) p2(2) ]) ];
r2  = [ max([ p1(1) p2(1) ]) max([ p1(2) p2(2) ]) ];
% fprintf( 'r1=[ %06g %06g ] r2=[ %06g %06g ]\n',r1,r2 );
return;

%==========================================================================
% Recalculate selection rectangle
%==========================================================================
function [sp1,sp2] = RecalculateSelection(p1,p2, SelShape, SelMode)
XLen    = abs( p2(1) - p1(1) );
YLen    = abs( p2(2) - p1(2) );
MinLen  = min( [ XLen YLen ] );
Xsgn    = sign( p2(1) - p1(1) );
Ysgn    = sign( p2(2) - p1(2) );
if strcmpi(SelMode,'Centered')
    if strcmpi(SelShape,'Square')
        sp  = p1 - [Xsgn Ysgn]*MinLen;
        ep  = p1 + [Xsgn Ysgn]*MinLen;
    else
        sp  = p1 + ( p1 - p2 );
        ep  = p2;
    end
else
    if strcmpi(SelShape,'Square')
        sp  = p1;
        ep  = p1 + [Xsgn Ysgn]*MinLen;
    else
        sp  = p1;
        ep  = p2;
    end
end
[sp1,sp2] = RecalculateControlPoints(sp,ep);
return;

%==========================================================================
% Drawing cross in current axes
%==========================================================================
function h = caDrawCross(x,y,L, EraseMode, LWidth,LColor,LStyle, TColor,TSize,FontWeight, TLLabel,TRLabel,BLLabel,BRLabel)
%==========================================================================
%   This functions draws cross with four labels in current axes
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% h = caDrawCross(x,y,L, EraseMode, LWidth,LColor,LStyle,...
%                       TColor,TSize,FontWeight, TLLabel,TRLabel,BLLabel,BRLabel)
% 
%       x,y             Coordinates of center of cross
%       L               Cross size
%                           If L=0 this function draws cross trough full
%                           range of the coordinate system (like ginput)
%       EraseMode       EraseMode property of lines ad all text labels
%       LWidth          Line width
%       LColor          Line color
%       LStyle          Line style
%       TColor          Text color
%       TSize           Text size
%       FontWeight      Font weight
%       TLLabel         Top-left label string
%       TRLabel         Top-right label string
%       BLLabel         Bottom-left label string
%       BRLabel         Bottom-right label string
% 
%       h               array of handles of all created elements
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
%   Type
%           help line
%   or
%           help text
%   for more information about line and text parameters
%==========================================================================
c   = 1;
if L>0
    h(c)    = line( [x-0 x+0],[y-L y+L+1], 'LineWidth',LWidth, 'LineStyle',LStyle, 'Color',LColor, 'EraseMode',EraseMode );
    c = c + 1;
    h(c)    = line( [x-L x+L+1],[y-0 y+0], 'LineWidth',LWidth, 'LineStyle',LStyle, 'Color',LColor, 'EraseMode',EraseMode );
    c = c + 1;
else
    h(c)    = line( [x-0 x+0],ylim, 'LineWidth',LWidth, 'LineStyle',LStyle, 'Color',LColor, 'EraseMode',EraseMode );
    c = c + 1;
    h(c)    = line( xlim,[y-0 y+0], 'LineWidth',LWidth, 'LineStyle',LStyle, 'Color',LColor, 'EraseMode',EraseMode );
    c = c + 1;
end
if ~strcmp(TLLabel,'')
    h(c) = text(x,y,[TLLabel ' '],...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','right',...
        'VerticalAlignment','bottom',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(TRLabel,'')
    h(c) = text(x,y,[' ' TRLabel],...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','left',...
        'VerticalAlignment','bottom',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(BLLabel,'')
    h(c) = text(x,y+1,[BLLabel ' '],...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','right',...
        'VerticalAlignment','top',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(BRLabel,'')
    h(c) = text(x,y+1,[' ' BRLabel],...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','left',...
        'VerticalAlignment','top',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    %c   = c + 1;
end
return;

%==========================================================================
% Drawing rectangle in current axes
%==========================================================================
function h = caDrawRectangle(X1,Y1,X2,Y2, EraseMode, LWidth,LColor,LStyle, FaceColor, TColor,TSize,FontWeight, TopLabel,BottomLabel,RightLabel,LeftLabel)
%==========================================================================
%   This functions draws rectangle with four labels in current axes
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
% h = caDrawRectangle(X1,Y1,X2,Y2, EraseMode, LWidth,LColor,LStyle, FaceColor,...
%                       TColor,TSize,FontWeight, TopLabel,BottomLabel,RightLabel,LeftLabel)
% 
%       X1,X2,Y1,Y2     Coordinates of the rectangle
%       EraseMode       EraseMode property of rectangle ad all text labels
%       LWidth          Line width
%       LColor          Line color
%       LStyle          Line style
%       FaceColor       Face color
%       TColor          Text color
%       TSize           Text size
%       FontWeight      Font weight
%       TopLabel        Top label string
%       BottomLabel     Bottom label string
%       RightLabel      Right label string
%       LeftLabel       Left label string
% 
%       h               array of handles of all created elements
%~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
%   Type
%           help rectangle
%   or
%           help text
%   for more information about rectangle and text parameters
%==========================================================================
c   = 1;
if (round(X1)~=round(X2))&&(round(Y1)~=round(Y2))
    h(c) = rectangle('Position',[X1,Y1,X2-X1,Y2-Y1],...
        'FaceColor',FaceColor,...
        'EraseMode',EraseMode,...
        'EdgeColor',LColor,...
        'LineWidth',LWidth,...
        'LineStyle',LStyle);
    c   = c + 1;
end
if ~strcmp(TopLabel,'')
    h(c) = text(X1,Y1,TopLabel,...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','Left',...
        'VerticalAlignment','bottom',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(BottomLabel,'')
    h(c) = text(X2,Y2+1,BottomLabel,...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','Right',...
        'VerticalAlignment','top',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(RightLabel,'')
    h(c) = text(X2,Y1,RightLabel,...
        'Rotation',-90.0,...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','Left',...
        'VerticalAlignment','bottom',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    c   = c + 1;
end
if ~strcmp(LeftLabel,'')
    h(c) = text(X1,Y2,LeftLabel,...
        'Rotation',+90.0,...
        'EraseMode',EraseMode,...
        'HorizontalAlignment','Left',...
        'VerticalAlignment','bottom',...
        'Color',TColor,...
        'FontSize',TSize,...
        'FontWeight',FontWeight);
    %c   = c + 1;
end
return;


==> graspIms/padImage.m <==
% Extends an image to the given dimensions. Scales so that at least one
% dimension will exactly match the target dimension.
% The other will either also match or be smaller, and be centered and padded 
% by zeros on either side

function [I2, mask] = padImage(I,newR,newC)

I = double(I)/255;

rRatio = newR/size(I,1);
cRatio = newC/size(I,2);

if rRatio < 1 && rRatio < cRatio
    I = imresize(I,[newR NaN]);
elseif cRatio < 1 && cRatio < rRatio
    I = imresize(I,[NaN newC]);
elseif cRatio < rRatio
    I = imresize(I,[NaN newC]);
else
    I = imresize(I,[newR NaN]);
end

[numR, numC, numDims] = size(I);

rStart = round((newR-numR)/2) + 1;
cStart = round((newC-numC)/2) + 1;

I2 = ones(newR,newC,numDims);

I2(rStart:rStart+numR-1,cStart:cStart+numC-1,:) = I;

mask = zeros(newR,newC);

mask(rStart:rStart+numR-1,cStart:cStart+numC-1) = 1;

==> graspIms/padImagesInDir.m <==
files = dir('*.png');

for i = 1:length(files)
    I = imread(files(i).name);
    dim = max(size(I));
    
    imwrite(padImage(I,dim,dim),files(i).name);
end
